Template bank for sub solar mass compact binary mergers in the fourth observing run of Advanced LIGO, Advanced Virgo, and KAGRA

Matched-filtering searches for gravitational-wave signals from compact binary mergers employ template banks which are a collection of modeled waveforms described by unique intrinsic parameters. We present two banks designed for low-latency and archive sub-solar mass (SSM) searches in data from the fourth observing run of LIGO-Virgo-KAGRA, and demonstrate the efficacy of the banks via simulated signals. Further, we introduce a set of modifications to the geometric, manifold algorithm that allow the method to work for exceedingly low component masses necessary for SSM bank production. The archive search bank contains a total of $3,452,006$ templates, and covers a mass parameter space of $0.2$ to $10\ M_\odot$ in the larger component and $0.2$ to $1.0\ M_\odot$ in the smaller component, the spin parameter space of $-0.9$ to $0.9$ for masses above $0.5$ $M_\odot$ and $-0.1$ to $0.1$ for masses below $0.5$ $M_\odot$, and the mass ratio parameter space of $1$ to $10$. The PSD used was from a week of the first half of the fourth observing run of Advanced LIGO, Advanced Virgo, and KAGRA, and the low frequency cutoff was set to $45$ Hz with a maximum waveform duration of $128$ seconds. The bank simulations performed using SBank have shown that the banks presented in this paper have sufficient efficacy for use in their respective searches.

==> scripts/offline_ssm_bank/combine_h5files.py <==
#!/usr/bin/env python3

# conda activate igwn 
# ./combine_h5files.py manifold_bns SBANK_SIM_SBANK_IMRDBNS_0000*

import os
import sys
import h5py

merged = []
for i in sys.argv[2:]:
	f = h5py.File(i, 'r')
	if len(merged) == 0:
		merged = list(f['match_map'])
	else:
		merged.extend(list(f['match_map']))
	f.close()

output = h5py.File(sys.argv[1]+'.h5', 'w')
output.create_dataset('match_map', data=merged)
output.close()


==> scripts/online_ssm_bank/gstlal_inspiral_plot_banks.py <==
#!/usr/bin/env python3
#
# Copyright (C) 2017  Sarah Caudill, Shasvath Kapadia
#
# This program is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.	See the GNU General
# Public License for more details.
#
# You should have received a copy of the GNU General Public License along
# with this program; if not, write to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.

### A program to produce a variety of plots from the template bank and svd banks

#
# =============================================================================
#
#				    Preamble
#
# =============================================================================
#

from optparse import OptionParser

from ligo.lw import ligolw
from ligo.lw import lsctables
from ligo.lw import utils as ligolw_utils
from lal import CacheEntry

from gstlal import svd_bank
from gstlal import datafind
# from gstlal.plots import bank as plotbank
import plotbank

#
# =============================================================================
#
#				  Command Line
#
# =============================================================================
#

def parse_command_line():
	parser = OptionParser(description = __doc__)
	parser.add_option("--output-dir", metavar = "output-dir", default = ".", help = "Provide an output directory.")
	parser.add_option("--plot-svd-bank", default = False, action = "store_true", help = "Make svd bank plots.")
	parser.add_option("--svd-bank-cache", metavar = "filename", help = "Set the path to the svd bank cache file.")
	parser.add_option("--plot-template-bank", default = False, action = "store_true", help = "Make template bank plots.")
	parser.add_option("--template-bank-file", metavar = "filename", help = "Path to the template bank file.")

	options, filenames = parser.parse_args()

	if options.plot_template_bank:
		if options.template_bank_file is None:
			raise ValueError("Must specify --template-bank-file for template bank plotting.")

	if options.plot_svd_bank:
		if options.svd_bank_cache is None:
			raise ValueError("Must specify --svd-bank-cache for SVD bank plots.")

	return options, filenames

###################################
#
#	    Main
#
###################################

# Content Handler
class LIGOLWContentHandler(ligolw.LIGOLWContentHandler):
	pass
lsctables.use_in(LIGOLWContentHandler)

options, filenames = parse_command_line()

filename_template = datafind.T050017_filename('H1L1V1', 'GSTLAL_INSPIRAL_PLOTBANKS_%s', (0, 0), '.png',  path = options.output_dir)

# Make svd bank plots
if options.plot_svd_bank:

	# First, read in the svd bank cache files
	svd_bank_files = [CacheEntry(line) for line in open(options.svd_bank_cache)]

	# Then, read in the svd banks
	svd_banks = {cacheentry.description: svd_bank.read_banks(cacheentry.path, svd_bank.DefaultContentHandler) for cacheentry in svd_bank_files}

	# Determine the min and max mchirp and chi values in each split bank. Store the values
	# as tuples in a list. The tuple will be (file_tag, min_mchirp, max_mchirp, min_chi, max_chi)
	edgevalues = []
	for tag, sngl_table_list in svd_banks.items():

		for bank in sngl_table_list:
			rows = bank.sngl_inspiral_table
			chirpmasses = [row.mchirp for idx,row in enumerate(rows)]
			chivals = [chi(row) for idx,row in enumerate(rows)]
			edgevalues.append((tag, min(chirpmasses), max(chirpmasses), min(chivals), max(chivals)))

	# Exract the list of file_tags for easier handling
	file_tags = [params[0] for params in edgevalues]

	tag_num = [int(''.join(c for c in tag if c.isdigit())) for tag in file_tags]

	# Create plots
	plotbank.color_split_bank_by_svd(filename_template, tag_num,
			[params[1] for params in edgevalues], [params[2] for params in edgevalues],
			[params[3] for params in edgevalues], [params[4] for params in edgevalues])

# Make template bank plots
if options.plot_template_bank:

	# Read template bank file
	tmpltxmldoc = ligolw_utils.load_filename(options.template_bank_file, verbose = True, contenthandler = LIGOLWContentHandler)
	# Extract sngl_inspiral table
	sngl_inspiral_table = lsctables.SnglInspiralTable.get_table(tmpltxmldoc)

	# Create plots
	plotbank.plot_template_bank(filename_template, sngl_inspiral_table)


==> scripts/online_ssm_bank/plotbank.py <==
# Copyright (C) 2017  Sarah Caudill, Shasvath Kapadia
#
# This program is free software; you can redistribute it and/or modify it
# under the terms of the GNU General Public License as published by the
# Free Software Foundation; either version 2 of the License, or (at your
# option) any later version.
#
# This program is distributed in the hope that it will be useful, but
# WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.	See the GNU General
# Public License for more details.
#
# You should have received a copy of the GNU General Public License along
# with this program; if not, write to the Free Software Foundation, Inc.,
# 51 Franklin Street, Fifth Floor, Boston, MA  02110-1301, USA.

### A program to produce a variety of plots from the template bank and svd banks

#
# =============================================================================
#
#				    Preamble
#
# =============================================================================
#

import math

import matplotlib
import matplotlib.figure
"""
matplotlib.rcParams.update({
	"font.size": 16.0,
	"axes.titlesize": 16.0,
	"axes.labelsize": 16.0,
	"xtick.labelsize": 12.0,
	"ytick.labelsize": 12.0,
	"legend.fontsize": 10.0,
	"figure.dpi": 300,
	"savefig.dpi": 300,
	"text.usetex": True,
	"path.simplify": True,
	"font.family": "Times New Roman"
})
"""

matplotlib.rcParams.update({
	"font.size": 20.0,
	"axes.titlesize": 20.0,
	"axes.labelsize": 20.0,
	"xtick.labelsize": 20.0,
	"ytick.labelsize": 20.0,
	"legend.fontsize": 20.0,
	"text.usetex": True,
	"path.simplify": True,
	"font.family": "Times New Roman"
})


from matplotlib.backends.backend_agg import FigureCanvasAgg as FigureCanvas
from matplotlib.patches import Rectangle, Polygon
from matplotlib.collections import PatchCollection
from matplotlib.ticker import MultipleLocator, NullLocator, ScalarFormatter, FixedLocator
import numpy

from gstlal.plots.util import golden_ratio


#
# =============================================================================
#
#				   Utilities
#
# =============================================================================
#

def mtotal(row):
	return row.mass1 + row.mass2

def eta(row):
	return row.mass1 * row.mass2 / mtotal(row)**2.
	
def mchirp(row):
	return ((row.mass1 * row.mass1 * row.mass1 * row.mass2 * row.mass2 * row.mass2) / (mtotal(row)))**0.2
	# return mtotal(row) * row.eta**0.6

def chi(row):
	return (row.mass1 * row.spin1z + row.mass2 * row.spin2z) / mtotal(row)

def marker_and_size(n):
	if n > 2000:
		return "ko", (10000.0 / n)**0.7
	else:
		return "k.", 5.

def create_plot(x_label = None, y_label = None, width = 165.0, aspect = golden_ratio):
	fig = matplotlib.figure.Figure()
	FigureCanvas(fig)
	if aspect is None:
		aspect = golden_ratio
	fig.set_size_inches(width / 25.4, width / 25.4 / aspect)
	axes = fig.add_axes((0.1, 0.12, .875, .80))
	axes.grid(True)
	if x_label is not None:
		axes.set_xlabel(x_label)
	if y_label is not None:
		axes.set_ylabel(y_label)
	return fig, axes

def set_logx_ticks(axis,ax_min,ax_max):
	n = int(numpy.floor(math.log10(ax_max - ax_min)))
	x_minor = MultipleLocator(10**n)
	axis.xaxis.set_minor_locator(x_minor)
	while len(axis.get_xticks(minor=True))<5:
		n-=1
		x_minor = MultipleLocator(10**n)
		axis.xaxis.set_minor_locator(x_minor)
	while len(axis.get_xticks(minor=True))>15:
		x_minor = FixedLocator(axis.get_xticks(minor=True)[::2])
		axis.xaxis.set_minor_locator(x_minor)
	axis.xaxis.set_major_locator(NullLocator())
	axis.xaxis.set_minor_formatter(ScalarFormatter(useMathText=True))	

def set_logy_ticks(axis,ax_min,ax_max):
	n = int(numpy.floor(math.log10(ax_max - ax_min)))
	x_minor = MultipleLocator(10**n)
	axis.yaxis.set_minor_locator(x_minor)
	while len(axis.get_yticks(minor=True))<5:
		n-=1
		x_minor = MultipleLocator(10**n)
		axis.yaxis.set_minor_locator(x_minor)
	while len(axis.get_yticks(minor=True))>15:
		x_minor = FixedLocator(axis.get_yticks(minor=True)[::2])
		axis.yaxis.set_minor_locator(x_minor)
	axis.yaxis.set_major_locator(NullLocator())
	axis.yaxis.set_minor_formatter(ScalarFormatter(useMathText=True))	

def plot_template_bank(filename_template, sngl_inspiral_table):

	# Loglog plots
	for col1, col2, ax1, ax2, name, aspect in [
		# ([row.mass1 for row in sngl_inspiral_table], [row.mass2 for row in sngl_inspiral_table], r"$M_{1}$ ($\mathrm{M}_{\odot}$)", r"$M_{2}$ ($\mathrm{M}_{\odot}$)", "tmplt_bank_m1_m2", None)]:
		([row.mass1 for row in sngl_inspiral_table], [row.mass2 for row in sngl_inspiral_table], r"$m_{1}$ ($\mathrm{M}_{\odot}$)", r"$m_{2}$ ($\mathrm{M}_{\odot}$)", "tmplt_bank_m1_m2", None)]:

		fig, axes = create_plot(ax1, ax2, aspect = aspect)
		mrkr, markersize = marker_and_size(len(col1))
		# axes.loglog(col1,col2, mrkr, markersize = markersize)
		axes.loglog(col1,col2, 'ko', markersize = markersize, alpha=0.3)
		axes.set_xlim(min(col1), max(col1))
		axes.set_ylim(min(col2), max(col2))
		if len(axes.get_xticks())<5:
			set_logx_ticks(axes,min(col1),max(col1))
		if len(axes.get_yticks())<5:
			set_logy_ticks(axes,min(col2),max(col2))
		filename = filename_template % (name,)
		#fig.set_figwidth(3.375)
		#fig.set_figheight(2.375)
		fig.savefig(filename, bbox_inches='tight')

	# Semilogx plots
	for col1, col2, ax1, ax2, name, aspect in [
		([row.tau0 for row in sngl_inspiral_table], [row.tau3 for row in sngl_inspiral_table], r"$\tau 0$", r"$\tau 3$", "tmplt_bank_tau0_tau3", None),
		# ([mchirp(row) for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$M_\mathrm{chirp}$ ($\mathrm{M}_{\odot}$)", r"$\chi$", "tmplt_bank_mchirp_chi", None),
		# ([mtotal(row) for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$M_\mathrm{tot}$ ($\mathrm{M}_{\odot}$)", r"$\chi$", "tmplt_bank_mtot_chi", None)]:
		([mchirp(row) for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$\mathcal{M}$ ($\mathrm{M}_{\odot}$)", r"$\chi_{eff}$", "tmplt_bank_mchirp_chi", None),
		([mtotal(row) for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$M_\mathrm{tot}$ ($\mathrm{M}_{\odot}$)", r"$\chi_{eff}$", "tmplt_bank_mtot_chi", None)]:

		fig, axes = create_plot(ax1, ax2, aspect = aspect)
		mrkr, markersize = marker_and_size(len(col1))
		# axes.semilogx(col1,col2, mrkr, markersize = markersize)
		axes.semilogx(col1,col2, 'ko', markersize = markersize, alpha=0.3)
		axes.set_xlim(min(col1), max(col1))
		axes.set_ylim(min(col2), max(col2))
		if len(axes.get_xticks())<5:
			set_logx_ticks(axes,min(col1),max(col1))
		filename = filename_template % (name,)
		#fig.set_figwidth(3.375)
		#fig.set_figheight(2.375)
		fig.savefig(filename, bbox_inches='tight')

	# Loglog colored scatter plots
	for col1, col2, col3, ax1, ax2, ax3, name, aspect in [
		([row.mass1 for row in sngl_inspiral_table], [row.mass2 for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$M_{1}$ ($\mathrm{M}_{\odot}$)", r"$M_{2}$ ($\mathrm{M}_{\odot}$)", r"$\chi_{eff}$", "tmplt_bank_scatter_m1_m2_chi", None),
		# ([row.mass1 for row in sngl_inspiral_table], [row.mass2 for row in sngl_inspiral_table], [chi(row) for row in sngl_inspiral_table], r"$M_{1}$ ($\mathrm{M}_{\odot}$)", r"$M_{2}$ ($\mathrm{M}_{\odot}$)", r"$\chi$", "tmplt_bank_scatter_m1_m2_chi", None),
		([row.mass1 for row in sngl_inspiral_table], [row.mass2 for row in sngl_inspiral_table], [mchirp(row) for row in sngl_inspiral_table], r"$M_{1}$ ($\mathrm{M}_{\odot}$)", r"$M_{2}$ ($\mathrm{M}_{\odot}$)", r"$M_\mathrm{chirp} (\mathrm{M}_{\odot})$", "tmplt_bank_scatter_m1_m2_mchirp", None)]:

		fig, axes = create_plot(ax1, ax2, aspect = aspect)
		im = axes.scatter(col1, col2, s=4, c=col3, label = "Templates", linewidth=0, alpha=0.5)
		fig.colorbar(im, ax = axes).set_label(ax3)
		axes.legend(loc = "upper left")
		axes.loglog()
		axes.set_xlim(min(col1), max(col1))
		axes.set_ylim(min(col2), max(col2))
		if len(axes.get_xticks())<5:
			set_logx_ticks(axes,min(col1),max(col1))
		if len(axes.get_yticks())<5:
			set_logy_ticks(axes,min(col2),max(col2))
		filename = filename_template % (name,)
		#fig.set_figwidth(3.375)
		#fig.set_figheight(2.375)
		fig.savefig(filename, bbox_inches='tight')

def color_split_bank_by_svd(filename_template, split_bank_nums, cm_min_vec, cm_max_vec, chi_min_vec, chi_max_vec):

	split_bank_nums = numpy.array(split_bank_nums)
	cm_min_vec = numpy.array(cm_min_vec)
	cm_max_vec = numpy.array(cm_max_vec)
	chi_min_vec = numpy.array(chi_min_vec)
	chi_max_vec = numpy.array(chi_max_vec)
	total_svd_banks = max(split_bank_nums)
	# Create rectangles for split-bank tiling plot
	patches = []
	
	cm_range_vec = cm_max_vec-cm_min_vec
	chi_range_vec = chi_max_vec-chi_min_vec

	for cm_range, chi_range, cm_min, chi_min in zip(cm_range_vec, chi_range_vec, cm_min_vec, chi_min_vec):
		patches.append(Rectangle((cm_min, chi_min), cm_range, chi_range))

	patches = numpy.array(patches)

	fig, axes = create_plot(r"$\mathcal{M} (M_{\odot})$", r"$\chi$", aspect = None)
	for n in range(total_svd_banks + 1):
		p = PatchCollection(patches[split_bank_nums == n], match_original=False, facecolor = choose_color(n), alpha=0.6)
		p.set_edgecolor('face')
		axes.add_collection(p)

	axes.set_xscale('log')
	axes.set_xlim(min(cm_min_vec), max(cm_max_vec))
	axes.set_ylim(-1, 1)

	filename = filename_template % ("split_bank_color_by_svd",)

	fig.savefig(filename)

def choose_color(idx):

	color_hex_list = ["#000000", "#FFFF00", "#1CE6FF", "#FF34FF", "#FF4A46", "#008941", "#006FA6", "#A30059",
	"#FFDBE5", "#7A4900", "#0000A6", "#63FFAC", "#B79762", "#004D43", "#8FB0FF", "#997D87",
	"#5A0007", "#809693", "#FEFFE6", "#1B4400", "#4FC601", "#3B5DFF", "#4A3B53", "#FF2F80",
	"#61615A", "#BA0900", "#6B7900", "#00C2A0", "#FFAA92", "#FF90C9", "#B903AA", "#D16100",
	"#DDEFFF", "#000035", "#7B4F4B", "#A1C299", "#300018", "#0AA6D8", "#013349", "#00846F",
	"#372101", "#FFB500", "#C2FFED", "#A079BF", "#CC0744", "#C0B9B2", "#C2FF99", "#001E09",
	"#00489C", "#6F0062", "#0CBD66", "#EEC3FF", "#456D75", "#B77B68", "#7A87A1", "#788D66",
	"#885578", "#FAD09F", "#FF8A9A", "#D157A0", "#BEC459", "#456648", "#0086ED", "#886F4C",
	"#34362D", "#B4A8BD", "#00A6AA", "#452C2C", "#636375", "#A3C8C9", "#FF913F", "#938A81",
	"#575329", "#00FECF", "#B05B6F", "#8CD0FF", "#3B9700", "#04F757", "#C8A1A1", "#1E6E00",
	"#7900D7", "#A77500", "#6367A9", "#A05837", "#6B002C", "#772600", "#D790FF", "#9B9700",
	"#549E79", "#FFF69F", "#201625", "#72418F", "#BC23FF", "#99ADC0", "#3A2465", "#922329",
	"#5B4534", "#FDE8DC", "#404E55", "#0089A3", "#CB7E98", "#A4E804", "#324E72", "#6A3A4C",
	"#83AB58", "#001C1E", "#D1F7CE", "#004B28", "#C8D0F6", "#A3A489", "#806C66", "#222800",
	"#BF5650", "#E83000", "#66796D", "#DA007C", "#FF1A59", "#8ADBB4", "#1E0200", "#5B4E51",
	"#C895C5", "#320033", "#FF6832", "#66E1D3", "#CFCDAC", "#D0AC94", "#7ED379", "#012C58",
	"#7A7BFF", "#D68E01", "#353339", "#78AFA1", "#FEB2C6", "#75797C", "#837393", "#943A4D",
	"#B5F4FF", "#D2DCD5", "#9556BD", "#6A714A", "#001325", "#02525F", "#0AA3F7", "#E98176",
	"#DBD5DD", "#5EBCD1", "#3D4F44", "#7E6405", "#02684E", "#962B75", "#8D8546", "#9695C5",
	"#E773CE", "#D86A78", "#3E89BE", "#CA834E", "#518A87", "#5B113C", "#55813B", "#E704C4",
	"#00005F", "#A97399", "#4B8160", "#59738A", "#FF5DA7", "#F7C9BF", "#643127", "#513A01",
	"#6B94AA", "#51A058", "#A45B02", "#1D1702", "#E20027", "#E7AB63", "#4C6001", "#9C6966",
	"#64547B", "#97979E", "#006A66", "#391406", "#F4D749", "#0045D2", "#006C31", "#DDB6D0",
	"#7C6571", "#9FB2A4", "#00D891", "#15A08A", "#BC65E9", "#FFFFFE", "#C6DC99", "#203B3C",
	"#671190", "#6B3A64", "#F5E1FF", "#FFA0F2", "#CCAA35", "#374527", "#8BB400", "#797868",
	"#C6005A", "#3B000A", "#C86240", "#29607C", "#402334", "#7D5A44", "#CCB87C", "#B88183",
	"#AA5199", "#B5D6C3", "#A38469", "#9F94F0", "#A74571", "#B894A6", "#71BB8C", "#00B433",
	"#789EC9", "#6D80BA", "#953F00", "#5EFF03", "#E4FFFC", "#1BE177", "#BCB1E5", "#76912F",
	"#003109", "#0060CD", "#D20096", "#895563", "#29201D", "#5B3213", "#A76F42", "#89412E",
	"#1A3A2A", "#494B5A", "#A88C85", "#F4ABAA", "#A3F3AB", "#00C6C8", "#EA8B66", "#958A9F",
	"#BDC9D2", "#9FA064", "#BE4700", "#658188", "#83A485", "#453C23", "#47675D", "#3A3F00",
	"#061203", "#DFFB71", "#868E7E", "#98D058", "#6C8F7D", "#D7BFC2", "#3C3E6E", "#D83D66",
	"#2F5D9B", "#6C5E46", "#D25B88", "#5B656C", "#00B57F", "#545C46", "#866097", "#365D25",
	"#252F99", "#00CCFF", "#674E60", "#FC009C", "#92896B", "#1E2324", "#DEC9B2", "#9D4948",
	"#85ABB4", "#342142", "#D09685", "#A4ACAC", "#00FFFF", "#AE9C86", "#742A33", "#0E72C5",
	"#AFD8EC", "#C064B9", "#91028C", "#FEEDBF", "#FFB789", "#9CB8E4", "#AFFFD1", "#2A364C",
	"#4F4A43", "#647095", "#34BBFF", "#807781", "#920003", "#B3A5A7", "#018615", "#F1FFC8",
	"#976F5C", "#FF3BC1", "#FF5F6B", "#077D84", "#F56D93", "#5771DA", "#4E1E2A", "#830055",
	"#02D346", "#BE452D", "#00905E", "#BE0028", "#6E96E3", "#007699", "#FEC96D", "#9C6A7D",
	"#3FA1B8", "#893DE3", "#79B4D6", "#7FD4D9", "#6751BB", "#B28D2D", "#E27A05", "#DD9CB8",
	"#AABC7A", "#980034", "#561A02", "#8F7F00", "#635000", "#CD7DAE", "#8A5E2D", "#FFB3E1",
	"#6B6466", "#C6D300", "#0100E2", "#88EC69", "#8FCCBE", "#21001C", "#511F4D", "#E3F6E3",
	"#FF8EB1", "#6B4F29", "#A37F46", "#6A5950", "#1F2A1A", "#04784D", "#101835", "#E6E0D0",
	"#FF74FE", "#00A45F", "#8F5DF8", "#4B0059", "#412F23", "#D8939E", "#DB9D72", "#604143",
	"#B5BACE", "#989EB7", "#D2C4DB", "#A587AF", "#77D796", "#7F8C94", "#FF9B03", "#555196",
	"#31DDAE", "#74B671", "#802647", "#2A373F", "#014A68", "#696628", "#4C7B6D", "#002C27",
	"#7A4522", "#3B5859", "#E5D381", "#FFF3FF", "#679FA0", "#261300", "#2C5742", "#9131AF",
	"#AF5D88", "#C7706A", "#61AB1F", "#8CF2D4", "#C5D9B8", "#9FFFFB", "#BF45CC", "#493941",
	"#863B60", "#B90076", "#003177", "#C582D2", "#C1B394", "#602B70", "#887868", "#BABFB0",
	"#030012", "#D1ACFE", "#7FDEFE", "#4B5C71", "#A3A097", "#E66D53", "#637B5D", "#92BEA5",
	"#00F8B3", "#BEDDFF", "#3DB5A7", "#DD3248", "#B6E4DE", "#427745", "#598C5A", "#B94C59",
	"#8181D5", "#94888B", "#FED6BD", "#536D31", "#6EFF92", "#E4E8FF", "#20E200", "#FFD0F2",
	"#4C83A1", "#BD7322", "#915C4E", "#8C4787", "#025117", "#A2AA45", "#2D1B21", "#A9DDB0",
	"#FF4F78", "#528500", "#009A2E", "#17FCE4", "#71555A", "#525D82", "#00195A", "#967874",
	"#555558", "#0B212C", "#1E202B", "#EFBFC4", "#6F9755", "#6F7586", "#501D1D", "#372D00",
	"#741D16", "#5EB393", "#B5B400", "#DD4A38", "#363DFF", "#AD6552", "#6635AF", "#836BBA",
	"#98AA7F", "#464836", "#322C3E", "#7CB9BA", "#5B6965", "#707D3D", "#7A001D", "#6E4636",
	"#443A38", "#AE81FF", "#489079", "#897334", "#009087", "#DA713C", "#361618", "#FF6F01",
	"#006679", "#370E77", "#4B3A83", "#C9E2E6", "#C44170", "#FF4526", "#73BE54", "#C4DF72",
	"#ADFF60", "#00447D", "#DCCEC9", "#BD9479", "#656E5B", "#EC5200", "#FF6EC2", "#7A617E",
	"#DDAEA2", "#77837F", "#A53327", "#608EFF", "#B599D7", "#A50149", "#4E0025", "#C9B1A9",
	"#03919A", "#1B2A25", "#E500F1", "#982E0B", "#B67180", "#E05859", "#006039", "#578F9B",
	"#305230", "#CE934C", "#B3C2BE", "#C0BAC0", "#B506D3", "#170C10", "#4C534F", "#224451",
	"#3E4141", "#78726D", "#B6602B", "#200441", "#DDB588", "#497200", "#C5AAB6", "#033C61",
	"#71B2F5", "#A9E088", "#4979B0", "#A2C3DF", "#784149", "#2D2B17", "#3E0E2F", "#57344C",
	"#0091BE", "#E451D1", "#4B4B6A", "#5C011A", "#7C8060", "#FF9491", "#4C325D", "#005C8B",
	"#E5FDA4", "#68D1B6", "#032641", "#140023", "#8683A9", "#CFFF00", "#A72C3E", "#34475A",
	"#B1BB9A", "#B4A04F", "#8D918E", "#A168A6", "#813D3A", "#425218", "#DA8386", "#776133",
	"#563930", "#8498AE", "#90C1D3", "#B5666B", "#9B585E", "#856465", "#AD7C90", "#E2BC00",
	"#E3AAE0", "#B2C2FE", "#FD0039", "#009B75", "#FFF46D", "#E87EAC", "#DFE3E6", "#848590",
	"#AA9297", "#83A193", "#577977", "#3E7158", "#C64289", "#EA0072", "#C4A8CB", "#55C899",
	"#E78FCF", "#004547", "#F6E2E3", "#966716", "#378FDB", "#435E6A", "#DA0004", "#1B000F",
	"#5B9C8F", "#6E2B52", "#011115", "#E3E8C4", "#AE3B85", "#EA1CA9", "#FF9E6B", "#457D8B",
	"#92678B", "#00CDBB", "#9CCC04", "#002E38", "#96C57F", "#CFF6B4", "#492818", "#766E52",
	"#20370E", "#E3D19F", "#2E3C30", "#B2EACE", "#F3BDA4", "#A24E3D", "#976FD9", "#8C9FA8",
	"#7C2B73", "#4E5F37", "#5D5462", "#90956F", "#6AA776", "#DBCBF6", "#DA71FF", "#987C95",
	"#52323C", "#BB3C42", "#584D39", "#4FC15F", "#A2B9C1", "#79DB21", "#1D5958", "#BD744E",
	"#160B00", "#20221A", "#6B8295", "#00E0E4", "#102401", "#1B782A", "#DAA9B5", "#B0415D",
	"#859253", "#97A094", "#06E3C4", "#47688C", "#7C6755", "#075C00", "#7560D5", "#7D9F00",
	"#C36D96", "#4D913E", "#5F4276", "#FCE4C8", "#303052", "#4F381B", "#E5A532", "#706690",
	"#AA9A92", "#237363", "#73013E", "#FF9079", "#A79A74", "#029BDB", "#FF0169", "#C7D2E7",
	"#CA8869", "#80FFCD", "#BB1F69", "#90B0AB", "#7D74A9", "#FCC7DB", "#99375B", "#00AB4D",
	"#ABAED1", "#BE9D91", "#E6E5A7", "#332C22", "#DD587B", "#F5FFF7", "#5D3033", "#6D3800",
	"#FF0020", "#B57BB3", "#D7FFE6", "#C535A9", "#260009", "#6A8781", "#A8ABB4", "#D45262",
	"#794B61", "#4621B2", "#8DA4DB", "#C7C890", "#6FE9AD", "#A243A7", "#B2B081", "#181B00",
	"#286154", "#4CA43B", "#6A9573", "#A8441D", "#5C727B", "#738671", "#D0CFCB", "#897B77",
	"#1F3F22", "#4145A7", "#DA9894", "#A1757A", "#63243C", "#ADAAFF", "#00CDE2", "#DDBC62",
	"#698EB1", "#208462", "#00B7E0", "#614A44", "#9BBB57", "#7A5C54", "#857A50", "#766B7E",
	"#014833", "#FF8347", "#7A8EBA", "#274740", "#946444", "#EBD8E6", "#646241", "#373917",
	"#6AD450", "#81817B", "#D499E3", "#979440", "#011A12", "#526554", "#B5885C", "#A499A5",
	"#03AD89", "#B3008B", "#E3C4B5", "#96531F", "#867175", "#74569E", "#617D9F", "#E70452",
	"#067EAF", "#A697B6", "#B787A8", "#9CFF93", "#311D19", "#3A9459", "#6E746E", "#B0C5AE",
	"#84EDF7", "#ED3488", "#754C78", "#384644", "#C7847B", "#00B6C5", "#7FA670", "#C1AF9E",
	"#2A7FFF", "#72A58C", "#FFC07F", "#9DEBDD", "#D97C8E", "#7E7C93", "#62E674", "#B5639E",
	"#FFA861", "#C2A580", "#8D9C83", "#B70546", "#372B2E", "#0098FF", "#985975", "#20204C",
	"#FF6C60", "#445083", "#8502AA", "#72361F", "#9676A3", "#484449", "#CED6C2", "#3B164A",
	"#CCA763", "#2C7F77", "#02227B", "#A37E6F", "#CDE6DC", "#CDFFFB", "#BE811A", "#F77183",
	"#EDE6E2", "#CDC6B4", "#FFE09E", "#3A7271", "#FF7B59", "#4E4E01", "#4AC684", "#8BC891",
	"#BC8A96", "#CF6353", "#DCDE5C", "#5EAADD", "#F6A0AD", "#E269AA", "#A3DAE4", "#436E83",
	"#002E17", "#ECFBFF", "#A1C2B6", "#50003F", "#71695B", "#67C4BB", "#536EFF", "#5D5A48",
	"#890039", "#969381", "#371521", "#5E4665", "#AA62C3", "#8D6F81", "#2C6135", "#410601",
	"#564620", "#E69034", "#6DA6BD", "#E58E56", "#E3A68B", "#48B176", "#D27D67", "#B5B268",
	"#7F8427", "#FF84E6", "#435740", "#EAE408", "#F4F5FF", "#325800", "#4B6BA5", "#ADCEFF",
	"#9B8ACC", "#885138", "#5875C1", "#7E7311", "#FEA5CA", "#9F8B5B", "#A55B54", "#89006A",
	"#AF756F", "#2A2000", "#7499A1", "#FFB550", "#00011E", "#D1511C", "#688151", "#BC908A",
	"#78C8EB", "#8502FF", "#483D30", "#C42221", "#5EA7FF", "#785715", "#0CEA91", "#FFFAED",
	"#B3AF9D", "#3E3D52", "#5A9BC2", "#9C2F90", "#8D5700", "#ADD79C", "#00768B", "#337D00",
	"#C59700", "#3156DC", "#944575", "#ECFFDC", "#D24CB2", "#97703C", "#4C257F", "#9E0366",
	"#88FFEC", "#B56481", "#396D2B", "#56735F", "#988376", "#9BB195", "#A9795C", "#E4C5D3",
	"#9F4F67", "#1E2B39", "#664327", "#AFCE78", "#322EDF", "#86B487", "#C23000", "#ABE86B",
	"#96656D", "#250E35", "#A60019", "#0080CF", "#CAEFFF", "#323F61", "#A449DC", "#6A9D3B",
	"#FF5AE4", "#636A01", "#D16CDA", "#736060", "#FFBAAD", "#D369B4", "#FFDED6", "#6C6D74",
	"#927D5E", "#845D70", "#5B62C1", "#2F4A36", "#E45F35", "#FF3B53", "#AC84DD", "#762988",
	"#70EC98", "#408543", "#2C3533", "#2E182D", "#323925", "#19181B", "#2F2E2C", "#023C32",
	"#9B9EE2", "#58AFAD", "#5C424D", "#7AC5A6", "#685D75", "#B9BCBD", "#834357", "#1A7B42",
	"#2E57AA", "#E55199", "#316E47", "#CD00C5", "#6A004D", "#7FBBEC", "#F35691", "#D7C54A",
	"#62ACB7", "#CBA1BC", "#A28A9A", "#6C3F3B", "#FFE47D", "#DCBAE3", "#5F816D", "#3A404A",
	"#7DBF32", "#E6ECDC", "#852C19", "#285366", "#B8CB9C", "#0E0D00", "#4B5D56", "#6B543F",
	"#E27172", "#0568EC", "#2EB500", "#D21656", "#EFAFFF", "#682021", "#2D2011", "#DA4CFF",
	"#70968E", "#FF7B7D", "#4A1930", "#E8C282", "#E7DBBC", "#A68486", "#1F263C", "#36574E",
	"#52CE79", "#ADAAA9", "#8A9F45", "#6542D2", "#00FB8C", "#5D697B", "#CCD27F", "#94A5A1",
	"#790229", "#E383E6", "#7EA4C1", "#4E4452", "#4B2C00", "#620B70", "#314C1E", "#874AA6",
	"#E30091", "#66460A", "#EB9A8B", "#EAC3A3", "#98EAB3", "#AB9180", "#B8552F", "#1A2B2F",
	"#94DDC5", "#9D8C76", "#9C8333", "#94A9C9", "#392935", "#8C675E", "#CCE93A", "#917100",
	"#01400B", "#449896", "#1CA370", "#E08DA7", "#8B4A4E", "#667776", "#4692AD", "#67BDA8",
	"#69255C", "#D3BFFF", "#4A5132", "#7E9285", "#77733C", "#E7A0CC", "#51A288", "#2C656A",
	"#4D5C5E", "#C9403A", "#DDD7F3", "#005844", "#B4A200", "#488F69", "#858182", "#D4E9B9",
	"#3D7397", "#CAE8CE", "#D60034", "#AA6746", "#9E5585", "#BA6200"]

	return color_hex_list[idx]

